Measurement of Muon Neutrino Quasi-Elastic Scattering on a Hydrocarbon Target at E_{\nu} ~ 3.5 GeV

We report a study of muon neutrino charged-current quasi-elastic events in the segmented scintillator inner tracker of the MINERvA experiment running in the NuMI neutrino beam at Fermilab. The events were selected by requiring a {\mu}^- and low calorimetric recoil energy separated from the interaction vertex. We measure the flux-averaged differential cross-section, d{\sigma}/dQ^2, and study the low energy particle content of the final state. Deviations are found between the measured d{\sigma}/dQ^2 and the expectations of a model of independent nucleons in a relativistic Fermi gas. We also observe an excess of energy near the vertex consistent with multiple protons in the final state.

==> anc/nu-crossSection.csv <==
Q^2 (GeV^2) Bins , 0.0 - 0.025 , 0.025 - 0.05 , 0.05 - 0.1 , 0.1 - 0.2 , 0.2 - 0.4 , 0.4 - 0.8 , 0.8 - 1.2 , 1.2 - 2.0  
Cross-section in bin  (10^{-38}\mathrm{cm}^2/\mathrm{GeV}^2/proton)  ,0.761,1.146,1.343,1.49,1.063,0.582,0.242,0.097
Total uncertainty in cross-section in bin,0.104,0.144,0.16,0.172,0.122,0.075,0.055,0.025
,,,,,,,,
,Cross-Section Correlation Matrix, , , , , , , 
0.0 - 0.025  ,1,0.869,0.882,0.873,0.832,0.69,0.415,0.327
0.025 - 0.05  ,  ,1,0.905,0.917,0.882,0.727,0.457,0.357
0.05 - 0.1  ,  ,  ,1,0.945,0.928,0.751,0.455,0.356
0.1 - 0.2  ,  ,  ,  ,1,0.946,0.788,0.481,0.385
0.2 - 0.4  ,  ,  ,  ,  ,1,0.865,0.6,0.514
0.4 - 0.8  ,  ,  ,  ,  ,  ,1,0.756,0.741
0.8 - 1.2  ,  ,  ,  ,  ,  ,  ,1,0.888
1.2 - 2.0  ,  ,  ,  ,  ,  ,  ,  ,1
,,,,,,,,
,,,,,,,,
Shape: % of Cross-section in bin ,2.15,3.24,7.6,16.85,24.06,26.33,10.95,8.81
Uncertainty in % of Cross-section in Bin,0.2,0.26,0.53,1.09,1.14,1.03,1.58,1.6
,,,,,,,,
,Cross-Section Shape Correlation Matrix,,,,,,,
0.0 - 0.025  ,1,0.689,0.712,0.684,0.557,-0.175,-0.585,-0.623
0.025 - 0.05  ,  ,1,0.745,0.77,0.653,-0.211,-0.631,-0.694
0.05 - 0.1  ,  ,  ,1,0.84,0.793,-0.212,-0.736,-0.787
0.1 - 0.2  ,  ,  ,  ,1,0.817,-0.173,-0.78,-0.825
0.2 - 0.4  ,  ,  ,  ,  ,1,-0.129,-0.752,-0.795
0.4 - 0.8  ,  ,  ,  ,  ,  ,1,-0.142,0.06
0.8 - 1.2  ,  ,  ,  ,  ,  ,  ,1,0.76
1.2 - 2.0  ,  ,  ,  ,  ,  ,  ,  ,1


==> anc/nu-flux.csv <==
E_\nu in Bin ,\nu_\mu Flux (neutrinos/cm^2/POT (\times 10^{-8}) 
1.5 - 2,0.310
2 - 2.5,0.409
2.5 - 3,0.504
3 - 3.5,0.526
3.5 - 4,0.423
4 - 4.5,0.253
4.5 - 5,0.137
5 – 5.5,0.081
5.5 - 6,0.055
6 - 6.5,0.043
6.5 - 7,0.036
7 - 7.5,0.031
7.5 - 8,0.027
8 - 8.5,0.024
8.5 - 9,0.021
9 - 9.5,0.019
9.5 – 10,0.017


==> anc/nu-nubar-correlations.csv <==
Mode / Q^2 (GeV^2) Bin , Antinu / 0.0 - 0.025 ,Antinu / 0.025 - 0.05 , Antinu / 0.05 - 0.1 , Antinu / 0.1 - 0.2 , Antinu / 0.2 - 0.4 , Antinu / 0.4 - 0.8 ,Antinu / 0.8 - 1.2 ,Antinu / 1.2 - 2.0  ,Nu / 0.0 - 0.025  ,Nu / 0.025 - 0.05  ,Nu / 0.05 - 0.1  ,Nu / 0.1 - 0.2,Nu / 0.2 - 0.4  ,Nu / 0.4 - 0.8  ,Nu / 0.8 - 1.2  ,Nu / 1.2 - 2.0  
Antinu / 0.0 - 0.025  ,1,0.884,0.911,0.901,0.828,0.7,0.362,0.297,0.433,0.427,0.439,0.433,0.41,0.326,0.195,0.129
Antinu / 0.025 - 0.05  ,,1,0.913,0.904,0.82,0.675,0.343,0.278,0.428,0.429,0.438,0.439,0.403,0.3,0.155,0.089
Antinu / 0.05 - 0.1  ,,,1,0.942,0.875,0.726,0.353,0.319,0.422,0.421,0.445,0.438,0.412,0.308,0.161,0.095
Antinu / 0.1 - 0.2,,,,1,0.933,0.825,0.431,0.413,0.384,0.394,0.414,0.42,0.419,0.369,0.229,0.184
Antinu / 0.2 - 0.4  ,,,,,1,0.916,0.541,0.566,0.324,0.337,0.371,0.374,0.419,0.42,0.319,0.298
Antinu / 0.4 - 0.8  ,,,,,,1,0.643,0.653,0.223,0.243,0.268,0.286,0.376,0.509,0.453,0.471
Antinu / 0.8 - 1.2  ,,,,,,,1,0.752,0.055,0.073,0.08,0.1,0.194,0.335,0.302,0.343
Antinu / 1.2 - 2.0  ,,,,,,,,1,0.009,0.022,0.035,0.047,0.134,0.266,0.21,0.259
Nu / 0.0 - 0.025  ,,,,,,,,,1,0.869,0.882,0.873,0.832,0.69,0.415,0.327
Nu / 0.025 - 0.05  ,,,,,,,,,,1,0.905,0.917,0.882,0.727,0.457,0.357
Nu / 0.05 - 0.1  ,,,,,,,,,,,1,0.945,0.928,0.751,0.455,0.356
Nu / 0.1 - 0.2,,,,,,,,,,,,1,0.946,0.788,0.481,0.385
Nu / 0.2 - 0.4  ,,,,,,,,,,,,,1,0.865,0.6,0.514
Nu / 0.4 - 0.8  ,,,,,,,,,,,,,,1,0.756,0.741
Nu / 0.8 - 1.2  ,,,,,,,,,,,,,,,1,0.888
Nu / 1.2 - 2.0  ,,,,,,,,,,,,,,,,1
,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,





,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,
